Using trullekrul in pde2path -- anisotropic mesh adaptation for some Allen-Cahn models in 2D and 3D

We describe by means of some examples how some functionality of the mesh adaptation package trullekrul can be used in pde2path.

==> trullem/ac2D/cmds2.m <==
%% ac2D cmds2; mesh-ada via oopde and trullekrul, initialize with very coarse mesh 
p=[]; par=[1 -0.2 1 0]; % parameters [c lambda gamma d]
lx=2*pi; ly=pi; sw.ref=0; sw.sym=1; p=acinit(p,lx,ly,19,par,sw); 
p.nc.ilam=2; p.nc.lammax=5; p.sol.ds=0.1; p.nc.dsmax=0.2; 
p=setfn(p,'trc'); p.plot.pstyle=1; p.usrlam=[2 4]; plotsol(p); 
%% find first 3 BPs via findbif
p=findbif(p,3);
%% switch to first 3 bifurcating branches and continue
p=swibra('trc','bpt1','c1',0.1); p=cont(p); 
p=swibra('trc','bpt2','c2',0.1); p=cont(p); 
p=swibra('trc','bpt3','c3',0.1); p=cont(p); 
%% mesh-ada-OOPDE, yielding np=1220, nt=2366
v1=[-20,30]; v2=[0,90]; 
p=loadp('c1','pt27'); p.np, plotsol(p); view(v1); pause; view(v2); p=setfn(p,'d1'); 
p=oomeshada(p,'ngen',2); view(v1);
p.pdeo.grid, pause; view(v2); fprintf('error-est: %g\n',p.sol.err); 
title(''); xlabel(''); ylabel(''); 
%% mesh-ada-trullekrul, yielding np=900, nt=1700, 
% error-est (oopde) typically very bad (if qualP=0) (recommended in 2D)
p=loadp('c1','pt27','c1-ar1'); plotsol(p); p.np
p.sw.trul=1; op=troptions2D(); op.etafu=@etafua; op.verbose=2; op.innerit=5; 
p.trop=op; p.trop.sw=15; p=oomeshada(p,'ngen',3); view(v1); pause; view(v2); 
p.file.count=27; p.fuha.savefu(p); 
[p,idx]=e2rs(p,p.u); fprintf('error-est: %g\n',p.sol.err); 
%% trullekrul, no coarsening 
p=loadp('c1','pt27','c1-ar2'); 
p.sw.trul=1; op=troptions2D(); op.etafu=@etafua; op.verbose=2; op.innerit=5; 
p.trop=op; p.trop.sw=3; p=oomeshada(p,'ngen',3); view(v1); pause; view(v2); 
p.file.count=27; p.fuha.savefu(p); 
[p,idx]=e2rs(p,p.u); fprintf('error-est: %g\n',p.sol.err); 
%% reload c1-ar2, then coarsen
p=loadp('c1-ar2','pt27','c1-ar2c'); p.trop.sw=4; 
p=oomeshada(p,'ngen',3); view(v1); pause;  view(v2); 
[p,idx]=e2rs(p,p.u); fprintf('error-est: %g\n',p.sol.err); 
%% reload c1-ar2, then coarsen and move 
p=loadp('c1-ar2','pt27','c1-ar2c'); p.trop.sw=5; 
p=oomeshada(p,'ngen',5); view(v1); pause;  view(v2); 
[p,idx]=e2rs(p,p.u); fprintf('error-est: %g\n',p.sol.err); 
%% mesh-adaption during continuation, simple 
p=swiparf('c1','pt27','d1',4); p.sol.ds=0.1; p.nc.lammax=5; clf(2);
p.nc.amod=5; p.nc.ngen=3; p=cont(p,30); 
%% mesh-adaption during continuation, trullekrul 
p=swiparf('c1','pt27','d1a',4); p.sol.ds=0.1; p.nc.lammax=5; p.sw.trul=1; 
op=troptions2D(); op.verbose=2; op.etafu=@etafua; 
p.trop=op; % put trulle-options into p 
p.nc.ngen=2; p.nc.amod=5; p=cont(p,30); 
%% mesh-adaption during continuation, trullekrul, with add. coarsening 
p=swiparf('c1','pt27','d1b',4); p.sol.ds=0.1; p.nc.lammax=5; p.sw.trul=1; 
op=troptions2D(); op.verbose=2; op.etafu=@etafua; 
p.trop=op;  % put trulle options into p 
op.npb=500; % desired number of points after coarsening step 
op.sw=5; p.trcop=op; % put trulle coarsening options into p 
p.nc.ngen=2; p.nc.amod=5; p=cont(p,30); 
%% plot BD 
figure(3); clf; c=0; 
plotbra('d1','pt30',3,c,'lp',28,'fp',18,'lab',[20 23 25]); %,'labi',5); 
plotbra('d1a','pt30',3,c,'cl','r','fp',18,'lp',28,'lab',[20 23 25]);  %,'labi',5); 
%yticks([12.8 12.85 12.9]);
%% solution plots, e2rs adapatation 
ii=[23 25]; v1=[-30 30]; 
for i=ii; p=loadp('d1',['pt' mat2str(i)]); plotsol(p); 
    title(['d1/pt' mat2str(i) ', n_p=' mat2str(p.np)]); 
    view(v1); pause; 
end
%%  solution plots, trulle adapatation 
ii=[23 25]; 
for i=ii; p=loadp('d1a',['pt' mat2str(i)]); plotsol(p); 
    title(['d1a/pt' mat2str(i) ', n_p=' mat2str(p.np)]); 
    view(v1); pause; 
end  

==> trullem/ac2Dwspot/cmds1.m <==
%% 2DAC, wandering spot  
p=[]; lx=2*pi; ly=3*pi/2; nx=7; sw.sym=1; sw.ref=1; 
par=[0.5 -0.25 1 -lx-0.1]; p=acinit(p,lx,ly,nx,par,sw);
p.nc.ilam=4; p.sol.ds=0.1; p.nc.dsmax=0.5; p=setfn(p,'ws0'); 
p.sw.verb=2; p.sw.spcalc=1; p.sw.bifcheck=2;  p.nc.lammax=lx+1; 
p.fuha.sG=@sGws; p.fuha.sGjac=@sGwsjac; p.usrlam=-lx;  
%% find sol at xi=-lx (via usrlam) 
p=cont(p,4); 
%% trulle mesh-adaption
p=loadp('ws0','pt2','wsr');  p.usrlam=[0]; p=resetc(p); 
op=troptions2D(); op.verbose=2; op.ppar=10; op.etafu=@etafua; p.trop=op; % put options in p 
p.sw.trul=1; p=oomeshada(p,'ngen',2); plotsol(p); p.np  % call adaption 
stansavefu(p); 
%% check coarsening
p=loadp('wsr','pt0','wsrc'); p=resetc(p); p.np 
trcop=p.trop; trcop.sw=5; trcop.innerit=2; trops=p.trop; % save trulle-options
p.trcop=trcop; p.trop=trcop; % set coarsening option, and reset trulle-options 
p=oomeshada(p,'ngen',2); p.trop=trops; stansavefu(p);
%% continue with trulle-adaptation with coarsening; -experiment with the params! 
p=loadp('wsrc','pt0','wsada'); p=resetc(p); stansavefu(p); % reload pt and reset
p.nc.amod=5; p.nc.ngen=2; % p2p pars: adapt each amod-th step, in 2 iterations 
p.trop.innerit=2;  % resetting some trullekrul options (for testing) 
p.trcop.npb=800; p.trcop.innerit=3; p.trcop.crmax=5; % resetting coarsening pars 
p=cont(p,40); % run the continuation
%% plot BD
figure(3); clf;
plotbra('wsada','pt35',3,0,'cl','k','lab',[0 16 30],'fms',0);
xlabel('\xi'); ylabel('||u||_2'); 
axis([-lx lx 0.7 0.92]); 
%%
iv=[0 16 30]; 
for i=iv 
    p=loadp('wsada',['pt' mat2str(i)]); 
    plotsol(p); myticks(['pt' mat2str(i) ', n_p=' mat2str(p.np)]); 
    set(gca,'fontsize',16); 
    p.np, pause; 
end 




==> trullem/ac2Dwspot/cmds2.m <==
%% continue soln at xi=0 in lambda, swiparf, then reset some pars 
p=swiparf('wsada','pt16','lamc',2); p.nc.dsmax=0.02; p.sol.ds=0.01; 
p.sw.foldcheck=0; p.nc.mu2=0.01; p.nc.foldtol=0.2; % reset foldtol (poor loc) 
p.trcop.npb=1500; p.trop.etafu=@etafub; % allow finer meshes 
p=cont(p,40); % go 
%% 1st Bif. branch 
p=swibra('lamc','bpt1','lc1',-0.01); pause; p.nc.dsmax=0.025; p.sw.bifcheck=0; 
p.usrlam=[]; p.nc.amod=10; p.trcop.crmax=1; p.nc.neig=20; 
p=cont(p,50); 
%% plot BD
figure(3); clf;
plotbra('lamc','pt60',3,0,'cl','k','lab',[20 40 60],'fms',0,'lp',63,'fp',4);
plotbra('lc1','pt60',3,0,'cl','r','lab',[20 30 40 50],'lp',55);
xlabel('\lambda'); ylabel('||u||_2'); 
%% soln plots, lamc
iv=10:10:60; va=[50 60]; 
for i=iv 
    p=loadp('lamc',['pt' mat2str(i)]); 
    plotsol(p); myticks(['pt' mat2str(i) ', n_p=' mat2str(p.np)]); 
    view(va); set(gca,'fontsize',16); 
    p.np, pause; 
end 
%% soln plots, lc1
iv=20:10:50; va=[50 60]; 
for i=iv 
    p=loadp('lc1',['pt' mat2str(i)]); 
    plotsol(p); myticks(['pt' mat2str(i) ', n_p=' mat2str(p.np)]); 
    view(va); set(gca,'fontsize',16); 
    p.np, pause; 
end 


==> trullem/ac2Dwspot/sGws.m <==
function r=sGws(p,u)  % wandering boundary spot, parameter dependent BCs 
par=u(p.nu+1:end); u=u(1:p.nu); xi=par(4); gr=p.pdeo.grid; 
bc1=gr.robinBC(0,0); bc3=gr.robinBC(1,0); % Neumann and DBC 
bcs=['exp(-(x-' mat2str(xi) ').^2)']; % parameter dependent BCs 
bc2=gr.robinBC(1,bcs); gr.makeBoundaryMatrix(bc3,bc1,bc2,bc1); 
[Q,Gbc,~,~]=p.pdeo.fem.assemb(gr);  % the BC matrices 
f=par(2)*u+u.^3-par(3)*u.^5; % the 'nonlinearity' 
r=par(1)*p.mat.K*u-p.mat.M*f+p.nc.sf*(Q*u-Gbc); % the residual
